PowerGossip: Practical Low-Rank Communication Compression in Decentralized Deep Learning

Lossy gradient compression has become a practical tool to overcome the communication bottleneck in centrally coordinated distributed training of machine learning models. However, algorithms for decentralized training with compressed communication over arbitrary connected networks have been more complicated, requiring additional memory and hyperparameters. We introduce a simple algorithm that directly compresses the model differences between neighboring workers using low-rank linear compressors applied on model differences. Inspired by the PowerSGD algorithm for centralized deep learning, this algorithm uses power iteration steps to maximize the information transferred per bit. We prove that our method requires no additional hyperparameters, converges faster than prior methods, and is asymptotically independent of both the network and the compression. Out of the box, these compressors perform on par with state-of-the-art tuned compression algorithms in a series of deep learning benchmarks.

==> process_bib.py <==
#!/usr/bin/env python3

import os
import re

import bibtexparser
from bibtexparser.bparser import BibTexParser
from bibtexparser.bwriter import BibTexWriter

from bibtexparser.customization import *

in_file = "bibliography.bib"
script_file = os.path.basename(__file__)

entrytypes = set()

with open(in_file) as bibtex_file:
    parser = BibTexParser()
    # parser.customization = customizations
    bib_database = bibtexparser.load(bibtex_file, parser=parser)

print("\n# Articles:")

journals = set()
for entry in bib_database.entries:
    if entry["ENTRYTYPE"] == "article":
        entry.pop("biburl", None)
        entry.pop("bibsource", None)
        entry.pop("timestamp", None)
        entry.pop("doi", None)
        entry.pop("url", None)
        journals.add(entry["journal"])
for journal in sorted(journals):
    print(f"- {journal}")

print("\n# Tech reports:")
for entry in bib_database.entries:
    if entry["ENTRYTYPE"] == "techreport":
        print("-", entry["title"])

print("\n# Proceedings:")
venues = set()
for entry in bib_database.entries:
    if entry["ENTRYTYPE"] == "inproceedings":
        entry.pop("biburl", None)
        entry.pop("bibsource", None)
        entry.pop("timestamp", None)
        entry.pop("doi", None)
        entry.pop("editor", None)
        entry.pop("url", None)
        # entry.pop("volume", None)
        # entry.pop("pages", None)
        entry.pop("publisher", None)
        entry["booktitle"] = entry["booktitle"].split("\n")[0]
        for (pattern, shortform) in [
            (
                "Advances in Neural Information Processing Systems \d+: Annual Conference",
                "{NeurIPS}",
            ),
            (
                "Proceedings of the \d+th International Conference on Machine Learning,",
                "Proc. {ICML}",
            ),
            (
                "Proceedings of the 20th International Conference on Artificial Intelligence",
                "Proc. {ICOAI}",
            ),
            (
                "Proceedings of the Fourth International Symposium on Information Processing",
                "Proc. {IPSN}",
            ),
            ("Proceedings of the 47th {IEEE} Conference on Decision and Control,", "Proc. {CDC}"),
            ("\d+th International Conference on Learning Representations, {ICLR} \d+,", "{ICLR}"),
            ("\d+th {IEEE} Conference on Decision and Control, {CDC} .*", "Proc. {CDC}"),
            ("ICASSP.*", "{ICASSP}"),
            ("\d+th Symposium on Foundations of Computer Science .*", "{FOCS}"),
            ("\d+ {IEEE} International Conference on Big Data and Smart Computing", "{ICBDSC}"),
            ("\d+ {IEEE} Conference on Computer Vision and Pattern Recognition,", "{CVPR}"),
            (""".*European Control Conference.*""", "{ECC}"),
            (
                """{INTERSPEECH} 2014, 15th Annual Conference of the International Speech""",
                "{INTERSPEECH}",
            ),
        ]:
            entry["booktitle"] = re.sub(pattern, shortform, entry["booktitle"])
        venues.add((entry["booktitle"], entry.get("series")))

for venue in sorted(venues):
    print("-", venue)

print("\n# MISC")
for entry in bib_database.entries:
    if entry["ENTRYTYPE"] == "misc":
        print("-", entry)

print("\n# Book")
for entry in bib_database.entries:
    if entry["ENTRYTYPE"] == "book":
        entry.pop("biburl", None)
        entry.pop("bibsource", None)
        entry.pop("timestamp", None)
        entry.pop("doi", None)
        print("-", entry)

print("\n# PhD thesis")
for entry in bib_database.entries:
    if entry["ENTRYTYPE"] == "phdthesis":
        entry.pop("biburl", None)
        entry.pop("bibsource", None)
        entry.pop("timestamp", None)
        entry.pop("doi", None)
        print("-", entry)

print("\n# In collection")
for entry in bib_database.entries:
    if entry["ENTRYTYPE"] == "incollection":
        print("-", entry)

bib_database.comments = [f"# This file was auto-generated from {in_file} by {script_file}."]

writer = BibTexWriter()
writer.indent = "    "  # indent entries with 4 spaces instead of one
writer.order_entries_by = ("ENTRYTYPE", "year", "author")
with open("bibliography_autogen.bib", "w") as bibfile:
    bibfile.write(writer.write(bib_database))

